The first-digit frequencies in data of turbulent flows

Considering the first significant digits (noted d) in data sets of dissipation for turbulent flows, the probability to find a given number (d=1 or 2 or... 9) would be 1/9 for an uniform distribution. Instead the probability closely follows Newcomb-Benford's law, namely P(d)=log(1+1/d). The discrepancies between Newcomb-Benford's law and first-digits frequencies in turbulent data are analysed through Shannon's entropy. The data sets are obtained with direct numerical simulations for two types of fluid flow: an isotropic case initialized with a Taylor-Green vortex and a channel flow. Results are in agreement with Newcomb-Benford's law in nearly homogeneous cases and the discrepancies are related to intermittent events. Thus the scale invariance for the first significant digits, which supports Newcomb-Benford's law, seems to be related to an equilibrium turbulent state, namely with a significant inertial range. A matlab/octave program is provided in appendix in such that part of the presented results can easily be replicated.

==> TGV.m <==
%%-------------------------------------------------------------------
%%		simulation of Taylor-Green Vortex
%%-------------------------------------------------------------------
clear all,
Re = 1600; 
N = 2^8;
dt = 5e-3;
Tend=20;
%-------------------------------------------------------------------

%% Fourier pseudo-spectral method
x = 2*pi/N*[0:N-1]'; kx = [0:N/2-1 0 -N/2+1:-1]';
for m=1:N, for n=1:N
ikx(:,m,n)=i*kx; iky(m,:,n)=i*kx; ikz(m,n,:)=i*kx;
end, end
K2=-(ikx.^2+iky.^2+ikz.^2);
K2p=K2; K2p(1,1,1)=1; K2p(N/2+1,:,:)=1; K2p(:,N/2+1,:)=1; K2p(:,:,N/2+1)=1; 

%% delaisiang 3/2 Orzsag's rule
dealias=ones(N,N,N);
dealias = 1 -(sqrt(K2) > round(N/3)+1); 
dealias(N/2+1,:,:)=0; dealias(:,N/2+1,:)=0; dealias(:,:,N/2+1)=0;

%% Precompute Runge-Kutta 4 coefficients
E = exp(-dt*K2/Re); E2 = exp(-dt/2*K2/Re);

%% Newcomb-Benford's law
NBL=log10(1+1./[1:9]);
SNB(1)=-sum(NBL.*log10(NBL));

%%  initial condition
[Xs,Ys,Zs] = meshgrid(x,x,x); %% 3D grid
uf = fftn( 2/sqrt(3)*sin( 2*pi/3)*sin(Xs).*cos(Ys).*cos(Zs) );
vf = fftn( 2/sqrt(3)*sin(-2*pi/3)*cos(Xs).*sin(Ys).*cos(Zs) );
wf = zeros(N,N,N);
clear Xs Ys Zs

for k=1:round(Tend/dt) %%==========================================================================
 
u=real(ifftn(uf)); v=real(ifftn(vf)); w=real(ifftn(wf));
nlt_u = dealias.*fftn( v.*real(ifftn(ikx.*vf-iky.*uf)) - w.*real(ifftn(ikz.*uf-ikx.*wf)) );
nlt_v = dealias.*fftn( w.*real(ifftn(iky.*wf-ikz.*vf)) - u.*real(ifftn(ikx.*vf-iky.*uf)) );
nlt_w = dealias.*fftn( u.*real(ifftn(ikz.*uf-ikx.*wf)) - v.*real(ifftn(iky.*wf-ikz.*vf)) );
pf = -(ikx.*nlt_u+iky.*nlt_v+ikz.*nlt_w)./K2p; pf(1,1,1)=0;
nlt_u=nlt_u-ikx.*pf;  ufa = E2.*(uf + dt/2*nlt_u);
nlt_v=nlt_v-iky.*pf;  vfa = E2.*(vf + dt/2*nlt_v);
nlt_w=nlt_w-ikz.*pf;  wfa = E2.*(wf + dt/2*nlt_w);  

u=real(ifftn(ufa)); v=real(ifftn(vfa)); w=real(ifftn(wfa));
nlt_ua = dealias.*fftn( v.*real(ifftn(ikx.*vfa-iky.*ufa)) - w.*real(ifftn(ikz.*ufa-ikx.*wfa)) );
nlt_va = dealias.*fftn( w.*real(ifftn(iky.*wfa-ikz.*vfa)) - u.*real(ifftn(ikx.*vfa-iky.*ufa)) );
nlt_wa = dealias.*fftn( u.*real(ifftn(ikz.*ufa-ikx.*wfa)) - v.*real(ifftn(iky.*wfa-ikz.*vfa)) );
pf = -(ikx.*nlt_ua+iky.*nlt_va+ikz.*nlt_wa)./K2p; pf(1,1,1)=0;
nlt_ua=nlt_ua-ikx.*pf;  ufb = E2.*(uf + dt/2*nlt_ua);
nlt_va=nlt_va-iky.*pf;  vfb = E2.*(vf + dt/2*nlt_va);
nlt_wa=nlt_wa-ikz.*pf;  wfb = E2.*(wf + dt/2*nlt_wa); 

u=real(ifftn(ufb)); v=real(ifftn(vfb)); w=real(ifftn(wfb));
nlt_ub = dealias.*fftn( v.*real(ifftn(ikx.*vfb-iky.*ufb)) - w.*real(ifftn(ikz.*ufb-ikx.*wfb)) );
nlt_vb = dealias.*fftn( w.*real(ifftn(iky.*wfb-ikz.*vfb)) - u.*real(ifftn(ikx.*vfb-iky.*ufb)) );
nlt_wb = dealias.*fftn( u.*real(ifftn(ikz.*ufb-ikx.*wfb)) - v.*real(ifftn(iky.*wfb-ikz.*vfb)) );
pf = -(ikx.*nlt_ub+iky.*nlt_vb+ikz.*nlt_wb)./K2p; pf(1,1,1)=0;
nlt_ub=nlt_ub-ikx.*pf;  ufb = E.*(ufa + dt*nlt_ub);
nlt_vb=nlt_vb-iky.*pf;  vfb = E.*(vfa + dt*nlt_vb);
nlt_wb=nlt_wb-ikz.*pf;  wfb = E.*(wfa + dt*nlt_wb); 

u=real(ifftn(ufb)); v=real(ifftn(vfb)); w=real(ifftn(wfb));
nlt_uc = dealias.*fftn( v.*real(ifftn(ikx.*vfb-iky.*ufb)) - w.*real(ifftn(ikz.*ufb-ikx.*wfb)) );
nlt_vc = dealias.*fftn( w.*real(ifftn(iky.*wfb-ikz.*vfb)) - u.*real(ifftn(ikx.*vfb-iky.*ufb)) );
nlt_wc = dealias.*fftn( u.*real(ifftn(ikz.*ufb-ikx.*wfb)) - v.*real(ifftn(iky.*wfb-ikz.*vfb)) );
pf = -(ikx.*nlt_uc+iky.*nlt_vc+ikz.*nlt_wc)./K2p; pf(1,1,1)=0;
nlt_uc=nlt_uc-ikx.*pf;
nlt_vc=nlt_vc-iky.*pf;
nlt_wc=nlt_wc-ikz.*pf;

uf = E.*(uf + dt/6*(nlt_u + 2*(nlt_ua+nlt_ub) + nlt_uc));
vf = E.*(vf + dt/6*(nlt_v + 2*(nlt_va+nlt_vb) + nlt_vc));
wf = E.*(wf + dt/6*(nlt_w + 2*(nlt_wa+nlt_wb) + nlt_wc));


%%  plot result
 time(k) = k*dt;
 EPS = ( 2*( real(ifftn(ikx.*uf)).^2 + real(ifftn(iky.*vf)).^2 + real(ifftn(ikz.*wf)).^2) + ...
 real(ifftn(iky.*uf + ikx.*vf)).^2 + real(ifftn(ikz.*vf + iky.*wf)).^2 + real(ifftn(ikx.*wf + ikz.*uf)).^2)/Re;
 Diss(k) =  mean(mean(mean(EPS))); 
 X = reshape(EPS,N^3,1);
 fd = floor(X./(10.^floor(log10(X)))); % extract the first digit
 stat(:,k) = histc(fd,1:9)'/length(X); % compute the probability
 H(k)=-sum(stat(:,k).*log10(stat(:,k)));
 div = max(max(max(abs( real(ifftn(ikx.*uf+iky.*vf+ikz.*wf)) ))));
 disp([' time=',num2str(time(k)),'  divergence=',num2str(div),'  dissipation=',num2str(Diss(k))])
 subplot(1,2,1), plot(time,Diss,'r'), xlabel t, ylabel dissipation
 subplot(1,2,2), plot(time,H,'r',[0 time(k)],SNB*[1 1],'k--'), xlabel t, ylabel entropy
 drawnow, 

end  % TIME STEPPING  =============================================================================

